SAGAbg II: the Low-Mass Star-Forming Sequence Evolves Significantly Between 0.05<z<0.21

The redshift-dependent relation between galaxy stellar mass and star formation rate (the Star-Forming Sequence, or SFS) is a key observational yardstick for galaxy assembly. We use the SAGAbg-A sample of background galaxies from the Satellites Around Galactic Analogs (SAGA) Survey to model the low-redshift evolution of the low-mass SFS. The sample is comprised of 23258 galaxies with H$\alpha$-based star formation rates (SFRs) spanning $6<\log_{10}(\rm M_\star/[M_\odot])<10$ and $z<0.21$ ($t<2.5$ Gyr). Although it is common to bin or stack galaxies at $z \lesssim 0.2$ for galaxy population studies, the difference in lookback time between $z=0$ and $z=0.21$ is comparable to the time between $z=1$ to $z=2$. We develop a model to account for both the physical evolution of low-mass SFS and the selection function of the SAGA survey, allowing us to disentangle redshift evolution from redshift-dependent selection effects across the SAGAbg-A redshift range. Our findings indicate significant evolution in the SFS over the last 2.5 Gyr, with a rising normalization: $\langle {\rm SFR}({\rm M_\star=10^{8.5} M_\odot)}\rangle(z)=1.24^{+0.25}_{-0.23}\ {\rm z} -1.47^{+0.03}_{-0.03}$. We also identify the redshift limit at which a static SFS is ruled out at the 95% confidence level, which is $z=0.05$ based on the precision of the SAGAbg-A sample. Comparison with cosmological hydrodynamic simulations reveals that some contemporary simulations under-predict the recent evolution of the low-mass SFS. This demonstrates that the recent evolution of the low-mass SFS can provide new constraints on the assembly of the low-mass Universe and highlights the need for improved models in this regime.

==> SAGAbgShared/make_links.sh <==
for key in $(ls ../../SAGAbgShared/*tex); do ln $key ./; done

